From correlation functions to event shapes in QCD

We present a method for calculating event shapes in QCD based on correlation functions of conserved currents. The method has been previously applied to the maximally supersymmetric Yang-Mills theory, but we demonstrate that supersymmetry is not essential. As a proof of concept, we consider the simplest example of a charge-charge correlation at one loop (leading order). We compute the correlation function of four electromagnetic currents and explain in detail the steps needed to extract the event shape from it. The result is compared to the standard amplitude calculation. The explicit four-point correlation function may also be of interest for the CFT community.

==> anc/T_tensors.txt <==
{T[1] -> \[Sigma][x[1, 4]][\[Alpha], d\[Delta]]*\[Sigma][x[2, 3]][\[Beta], 
    d\[Gamma]]*\[Sigma][x[3, 2]][\[Gamma], d\[Beta]]*
   \[Sigma][x[4, 1]][\[Delta], d\[Alpha]], 
 T[2] -> \[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[2, 4]][\[Beta], 
    d\[Delta]]*\[Sigma][x[3, 1]][\[Gamma], d\[Alpha]]*
   \[Sigma][x[4, 2]][\[Delta], d\[Beta]], 
 T[3] -> \[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*\[Sigma][x[2, 1]][\[Beta], 
    d\[Alpha]]*\[Sigma][x[3, 4]][\[Gamma], d\[Delta]]*
   \[Sigma][x[4, 3]][\[Delta], d\[Gamma]], 
 T[4] -> (\[Sigma][x[2, 4]][\[Beta], d\[Delta]]*\[Sigma][x[3, 1]][\[Gamma], 
      d\[Alpha]]*\[Sigma][x[1, 2], x[2, 4]][\[Alpha], \[Delta]]*
     \[Sigma][x[2, 1], x[1, 3]][d\[Beta], d\[Gamma]])/xx[1, 2] + 
   (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 2], x[2, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 1], x[1, 3]][\[Beta], \[Gamma]])/xx[1, 2], 
 T[5] -> (\[Sigma][x[2, 1]][\[Beta], d\[Alpha]]*\[Sigma][x[3, 4]][\[Gamma], 
      d\[Delta]]*\[Sigma][x[1, 3], x[3, 4]][\[Alpha], \[Delta]]*
     \[Sigma][x[2, 1], x[1, 3]][d\[Beta], d\[Gamma]])/xx[1, 3] + 
   (\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 1], x[1, 3]][\[Beta], \[Gamma]])/xx[1, 3], 
 T[6] -> (\[Sigma][x[2, 1]][\[Beta], d\[Alpha]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]]*
     \[Sigma][x[2, 1], x[1, 4]][d\[Beta], d\[Delta]])/xx[1, 4] + 
   (\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*\[Sigma][x[3, 4]][\[Gamma], 
      d\[Delta]]*\[Sigma][x[1, 4], x[4, 3]][d\[Alpha], d\[Gamma]]*
     \[Sigma][x[2, 1], x[1, 4]][\[Beta], \[Delta]])/xx[1, 4], 
 T[7] -> (\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*\[Sigma][x[3, 4]][\[Gamma], 
      d\[Delta]]*\[Sigma][x[1, 3], x[3, 4]][\[Alpha], \[Delta]]*
     \[Sigma][x[1, 4], x[4, 2]][d\[Alpha], d\[Beta]])/xx[3, 4] + 
   (\[Sigma][x[3, 2]][\[Gamma], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]])/xx[3, 4], 
 T[8] -> (\[Sigma][x[2, 4]][\[Beta], d\[Delta]]*\[Sigma][x[3, 2]][\[Gamma], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][\[Alpha], \[Delta]]*
     \[Sigma][x[1, 4], x[4, 3]][d\[Alpha], d\[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/xx[3, 4], 
 T[9] -> (\[Sigma][x[2, 4]][\[Beta], d\[Delta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 2]][d\[Alpha], d\[Beta]]*
     \[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/xx[3, 4] - 
   (\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[2, 4]][\[Beta], d\[Delta]]*\[Sigma][x[3, 1]][\[Gamma], 
      d\[Alpha]]*\[Sigma][x[1, 3], x[3, 4]][\[Alpha], \[Delta]]*
     \[Sigma][x[2, 1], x[1, 3]][d\[Beta], d\[Gamma]])/xx[1, 3] + 
   (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[3, 1]][\[Gamma], d\[Alpha]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 2]][\[Alpha], \[Beta]]*
     \[Sigma][x[3, 1], x[1, 4]][d\[Gamma], d\[Delta]])/xx[1, 3], 
 T[10] -> (\[Sigma][x[2, 4]][\[Beta], d\[Delta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 2]][d\[Alpha], d\[Beta]]*
     \[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/xx[3, 4] - 
   (\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[1, 4]][\[Alpha], d\[Delta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 4], x[4, 2]][d\[Alpha], d\[Beta]]*
     \[Sigma][x[2, 1], x[1, 3]][\[Beta], \[Gamma]])/xx[1, 4] + 
   (\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*\[Sigma][x[3, 4]][\[Gamma], 
      d\[Delta]]*\[Sigma][x[1, 4], x[4, 3]][d\[Alpha], d\[Gamma]]*
     \[Sigma][x[2, 1], x[1, 4]][\[Beta], \[Delta]])/xx[1, 4] + 
   (\[Sigma][x[2, 1]][\[Beta], d\[Alpha]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]]*
     \[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]])/xx[3, 4] + 
   (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] - 
   (\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] - 
   (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 1]][\[Delta], 
      d\[Alpha]]*\[Sigma][x[2, 1], x[1, 4]][d\[Beta], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[1, 4] + 
   (\[Sigma][x[3, 1]][\[Gamma], d\[Alpha]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]]*
     \[Sigma][x[3, 1], x[1, 4]][d\[Gamma], d\[Delta]])/xx[1, 4], 
 T[11] -> -((\[Sigma][x[2, 4]][\[Beta], d\[Delta]]*\[Sigma][x[4, 3]][
       \[Delta], d\[Gamma]]*\[Sigma][x[1, 3], x[3, 2]][d\[Alpha], d\[Beta]]*
      \[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/xx[3, 4]) + 
   (\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[2, 4]][\[Beta], d\[Delta]]*\[Sigma][x[4, 1]][\[Delta], 
      d\[Alpha]]*\[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]]*
     \[Sigma][x[2, 1], x[1, 3]][d\[Beta], d\[Gamma]])/xx[1, 4] - 
   (\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*\[Sigma][x[3, 4]][\[Gamma], 
      d\[Delta]]*\[Sigma][x[1, 4], x[4, 3]][d\[Alpha], d\[Gamma]]*
     \[Sigma][x[2, 1], x[1, 4]][\[Beta], \[Delta]])/xx[1, 4] - 
   (\[Sigma][x[2, 1]][\[Beta], d\[Alpha]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]]*
     \[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]])/xx[3, 4] - 
   (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] - 
   (\[Sigma][x[1, 4]][\[Alpha], d\[Delta]]*\[Sigma][x[4, 1]][\[Delta], 
      d\[Alpha]]*\[Sigma][x[2, 1], x[1, 3]][d\[Beta], d\[Gamma]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[1, 4] + 
   (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 1]][\[Delta], 
      d\[Alpha]]*\[Sigma][x[2, 1], x[1, 4]][d\[Beta], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[1, 4] - 
   (\[Sigma][x[3, 1]][\[Gamma], d\[Alpha]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]]*
     \[Sigma][x[3, 1], x[1, 4]][d\[Gamma], d\[Delta]])/xx[1, 4], 
 T[12] -> (\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*\[Sigma][x[3, 4]][\[Gamma], 
      d\[Delta]]*\[Sigma][x[1, 2], x[2, 4]][\[Alpha], \[Delta]]*
     \[Sigma][x[1, 3], x[3, 2]][d\[Alpha], d\[Beta]])/xx[2, 3] + 
   (\[Sigma][x[2, 4]][\[Beta], d\[Delta]]*\[Sigma][x[3, 2]][\[Gamma], 
      d\[Beta]]*\[Sigma][x[1, 2], x[2, 3]][d\[Alpha], d\[Gamma]]*
     \[Sigma][x[1, 3], x[3, 4]][\[Alpha], \[Delta]])/xx[2, 3] - 
   (2*\[Sigma][x[3, 2]][\[Gamma], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]])/xx[3, 4] + 
   (\[Sigma][x[2, 4]][\[Beta], d\[Delta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 2]][d\[Alpha], d\[Beta]]*
     \[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/xx[3, 4] - 
   (\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/xx[3, 4] - 
   (\[Sigma][x[2, 1]][\[Beta], d\[Alpha]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 2], x[2, 3]][\[Alpha], \[Gamma]]*
     \[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]])/xx[2, 3] + 
   (\[Sigma][x[2, 1]][\[Beta], d\[Alpha]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]]*
     \[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]])/xx[3, 4] + 
   (3*\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] - 
   (3*\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] - 
   (2*\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 1]][\[Delta], 
      d\[Alpha]]*\[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] - 
   (\[Sigma][x[3, 1]][\[Gamma], d\[Alpha]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 2]][\[Alpha], \[Beta]]*
     \[Sigma][x[3, 2], x[2, 4]][d\[Gamma], d\[Delta]])/xx[2, 3], 
 T[13] -> (-2*\[Sigma][x[3, 2]][\[Gamma], d\[Beta]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]])/
    xx[3, 4] + (2*\[Sigma][x[2, 4]][\[Beta], d\[Delta]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 3], x[3, 2]][
      d\[Alpha], d\[Beta]]*\[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/
    xx[3, 4] - (2*\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*
     \[Sigma][x[4, 2]][\[Delta], d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/
    xx[3, 4] + (\[Sigma][x[2, 1]][\[Beta], d\[Alpha]]*
     \[Sigma][x[3, 4]][\[Gamma], d\[Delta]]*\[Sigma][x[1, 2], x[2, 4]][
      \[Alpha], \[Delta]]*\[Sigma][x[2, 1], x[1, 3]][d\[Beta], d\[Gamma]])/
    xx[1, 2] - (\[Sigma][x[2, 1]][\[Beta], d\[Alpha]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 2], x[2, 3]][
      \[Alpha], \[Gamma]]*\[Sigma][x[2, 1], x[1, 4]][d\[Beta], d\[Delta]])/
    xx[1, 2] + (\[Sigma][x[2, 1]][\[Beta], d\[Alpha]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 4], x[4, 3]][
      \[Alpha], \[Gamma]]*\[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]])/
    xx[3, 4] + (4*\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*
     \[Sigma][x[4, 2]][\[Delta], d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/
    xx[3, 4] - (3*\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/
    xx[3, 4] - (2*\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*
     \[Sigma][x[4, 1]][\[Delta], d\[Alpha]]*\[Sigma][x[2, 3], x[3, 4]][
      d\[Beta], d\[Delta]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/
    xx[3, 4], T[14] -> 
  -((\[Sigma][x[3, 2]][\[Gamma], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
       d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
      \[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]])/xx[3, 4]) + 
   (\[Sigma][x[2, 4]][\[Beta], d\[Delta]]*\[Sigma][x[3, 2]][\[Gamma], 
      d\[Beta]]*\[Sigma][x[1, 2], x[2, 4]][\[Alpha], \[Delta]]*
     \[Sigma][x[1, 4], x[4, 3]][d\[Alpha], d\[Gamma]])/xx[2, 4] - 
   (\[Sigma][x[2, 1]][\[Beta], d\[Alpha]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]]*
     \[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]])/xx[3, 4] + 
   (\[Sigma][x[2, 1]][\[Beta], d\[Alpha]]*\[Sigma][x[3, 4]][\[Gamma], 
      d\[Delta]]*\[Sigma][x[1, 2], x[2, 4]][\[Alpha], \[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][d\[Beta], d\[Gamma]])/xx[2, 4] + 
   (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] - 
   (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 1]][\[Delta], 
      d\[Alpha]]*\[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] - 
   (\[Sigma][x[3, 1]][\[Gamma], d\[Alpha]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]]*
     \[Sigma][x[3, 2], x[2, 4]][d\[Gamma], d\[Delta]])/xx[2, 4] + 
   (\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*\[Sigma][x[4, 1]][\[Delta], 
      d\[Alpha]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]]*
     \[Sigma][x[3, 2], x[2, 4]][d\[Gamma], d\[Delta]])/xx[2, 4], 
 T[15] -> \[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*\[Sigma][x[2, 3]][\[Beta], 
     d\[Gamma]]*\[Sigma][x[3, 4]][\[Gamma], d\[Delta]]*
    \[Sigma][x[4, 1]][\[Delta], d\[Alpha]] - 
   (\[Sigma][x[3, 2]][\[Gamma], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]])/xx[3, 4] + 
   (\[Sigma][x[2, 4]][\[Beta], d\[Delta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 2]][d\[Alpha], d\[Beta]]*
     \[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/xx[3, 4] - 
   (\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[2, 1]][\[Beta], d\[Alpha]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]]*
     \[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]])/xx[3, 4] + 
   (2*\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] - 
   (2*\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] - 
   (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 1]][\[Delta], 
      d\[Alpha]]*\[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4], 
 T[16] -> -((\[Sigma][x[3, 2]][\[Gamma], d\[Beta]]*\[Sigma][x[4, 3]][
       \[Delta], d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
      \[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]])/xx[3, 4]) + 
   (\[Sigma][x[2, 4]][\[Beta], d\[Delta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 2]][d\[Alpha], d\[Beta]]*
     \[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/xx[3, 4] - 
   (\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[1, 4]][\[Alpha], d\[Delta]]*\[Sigma][x[3, 2]][\[Gamma], 
      d\[Beta]]*\[Sigma][x[1, 4], x[4, 3]][d\[Alpha], d\[Gamma]]*
     \[Sigma][x[2, 1], x[1, 4]][\[Beta], \[Delta]])/xx[1, 4] + 
   (\[Sigma][x[2, 1]][\[Beta], d\[Alpha]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]]*
     \[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]])/xx[3, 4] + 
   (2*\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] - 
   (2*\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[1, 4]][\[Alpha], d\[Delta]]*\[Sigma][x[4, 1]][\[Delta], 
      d\[Alpha]]*\[Sigma][x[2, 1], x[1, 3]][d\[Beta], d\[Gamma]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[1, 4] - 
   (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 1]][\[Delta], 
      d\[Alpha]]*\[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4], 
 T[17] -> (\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*\[Sigma][x[3, 2]][\[Gamma], 
      d\[Beta]]*\[Sigma][x[1, 2], x[2, 4]][\[Alpha], \[Delta]]*
     \[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]])/xx[2, 3] - 
   (\[Sigma][x[3, 2]][\[Gamma], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]])/xx[3, 4] + 
   (\[Sigma][x[2, 4]][\[Beta], d\[Delta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 2]][d\[Alpha], d\[Beta]]*
     \[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/xx[3, 4] - 
   (\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[2, 1]][\[Beta], d\[Alpha]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]]*
     \[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]])/xx[3, 4] + 
   (\[Sigma][x[1, 4]][\[Alpha], d\[Delta]]*\[Sigma][x[3, 2]][\[Gamma], 
      d\[Beta]]*\[Sigma][x[1, 2], x[2, 3]][d\[Alpha], d\[Gamma]]*
     \[Sigma][x[2, 3], x[3, 4]][\[Beta], \[Delta]])/xx[2, 3] + 
   (2*\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] - 
   (2*\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] - 
   (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 1]][\[Delta], 
      d\[Alpha]]*\[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4], 
 T[18] -> \[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[2, 4]][\[Beta], 
     d\[Delta]]*\[Sigma][x[3, 2]][\[Gamma], d\[Beta]]*
    \[Sigma][x[4, 1]][\[Delta], d\[Alpha]] - 
   (\[Sigma][x[3, 2]][\[Gamma], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]])/xx[3, 4] + 
   (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] - 
   (\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] - 
   (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 1]][\[Delta], 
      d\[Alpha]]*\[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4], 
 T[19] -> \[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[2, 1]][\[Beta], 
     d\[Alpha]]*\[Sigma][x[3, 4]][\[Gamma], d\[Delta]]*
    \[Sigma][x[4, 2]][\[Delta], d\[Beta]] - 
   (\[Sigma][x[3, 2]][\[Gamma], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]])/xx[3, 4] + 
   (\[Sigma][x[2, 4]][\[Beta], d\[Delta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 2]][d\[Alpha], d\[Beta]]*
     \[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/xx[3, 4] - 
   (\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/xx[3, 4] + 
   (2*\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] - 
   (\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] - 
   (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 1]][\[Delta], 
      d\[Alpha]]*\[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4], 
 T[20] -> (\[Sigma][x[3, 2]][\[Gamma], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]])/xx[3, 4] + 
   (\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 2], x[2, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/xx[2, 4] + 
   (\[Sigma][x[2, 1]][\[Beta], d\[Alpha]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]]*
     \[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]])/xx[3, 4] - 
   (\[Sigma][x[2, 1]][\[Beta], d\[Alpha]]*\[Sigma][x[3, 4]][\[Gamma], 
      d\[Delta]]*\[Sigma][x[1, 2], x[2, 4]][\[Alpha], \[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][d\[Beta], d\[Gamma]])/xx[2, 4] - 
   (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 1]][\[Delta], 
      d\[Alpha]]*\[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[3, 1]][\[Gamma], d\[Alpha]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]]*
     \[Sigma][x[3, 2], x[2, 4]][d\[Gamma], d\[Delta]])/xx[2, 4] - 
   (\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*\[Sigma][x[4, 1]][\[Delta], 
      d\[Alpha]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]]*
     \[Sigma][x[3, 2], x[2, 4]][d\[Gamma], d\[Delta]])/xx[2, 4], 
 T[21] -> \[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*\[Sigma][x[2, 4]][\[Beta], 
     d\[Delta]]*\[Sigma][x[3, 1]][\[Gamma], d\[Alpha]]*
    \[Sigma][x[4, 3]][\[Delta], d\[Gamma]] + 
   (\[Sigma][x[3, 2]][\[Gamma], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]])/xx[3, 4] - 
   (\[Sigma][x[2, 4]][\[Beta], d\[Delta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 2]][d\[Alpha], d\[Beta]]*
     \[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/xx[3, 4] - 
   (2*\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 1]][\[Delta], 
      d\[Alpha]]*\[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4], 
 T[22] -> \[Sigma][x[1, 4]][\[Alpha], d\[Delta]]*\[Sigma][x[2, 3]][\[Beta], 
     d\[Gamma]]*\[Sigma][x[3, 1]][\[Gamma], d\[Alpha]]*
    \[Sigma][x[4, 2]][\[Delta], d\[Beta]] + 
   (\[Sigma][x[3, 2]][\[Gamma], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]])/xx[3, 4] - 
   (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 1]][\[Delta], 
      d\[Alpha]]*\[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4], 
 T[23] -> (\[Sigma][x[3, 2]][\[Gamma], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]])/xx[3, 4] + 
   (\[Sigma][x[1, 4]][\[Alpha], d\[Delta]]*\[Sigma][x[3, 1]][\[Gamma], 
      d\[Alpha]]*\[Sigma][x[2, 1], x[1, 3]][d\[Beta], d\[Gamma]]*
     \[Sigma][x[2, 3], x[3, 4]][\[Beta], \[Delta]])/xx[1, 3] - 
   (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 1]][\[Delta], 
      d\[Alpha]]*\[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[3, 1]][\[Gamma], d\[Alpha]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 2]][\[Alpha], \[Beta]]*
     \[Sigma][x[3, 1], x[1, 4]][d\[Gamma], d\[Delta]])/xx[1, 3] - 
   (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[2, 1]][\[Beta], 
      d\[Alpha]]*\[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]]*
     \[Sigma][x[3, 1], x[1, 4]][\[Gamma], \[Delta]])/xx[1, 3], 
 T[24] -> (\[Sigma][x[3, 2]][\[Gamma], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]])/xx[3, 4] + 
   (\[Sigma][x[2, 4]][\[Beta], d\[Delta]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 2], x[2, 3]][d\[Alpha], d\[Gamma]]*
     \[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/xx[2, 4] - 
   (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 1]][\[Delta], 
      d\[Alpha]]*\[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[3, 1]][\[Gamma], d\[Alpha]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]]*
     \[Sigma][x[3, 2], x[2, 4]][d\[Gamma], d\[Delta]])/xx[2, 4], 
 T[25] -> \[Sigma][x[1, 4]][\[Alpha], d\[Delta]]*\[Sigma][x[2, 1]][\[Beta], 
     d\[Alpha]]*\[Sigma][x[3, 2]][\[Gamma], d\[Beta]]*
    \[Sigma][x[4, 3]][\[Delta], d\[Gamma]] + 
   (\[Sigma][x[3, 2]][\[Gamma], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]])/xx[3, 4] - 
   (\[Sigma][x[2, 4]][\[Beta], d\[Delta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 2]][d\[Alpha], d\[Beta]]*
     \[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/xx[3, 4] - 
   (\[Sigma][x[2, 1]][\[Beta], d\[Alpha]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]]*
     \[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]])/xx[3, 4] - 
   (2*\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] + 
   (2*\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 1]][\[Delta], 
      d\[Alpha]]*\[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4], 
 T[26] -> (\[Sigma][x[3, 2]][\[Gamma], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]])/xx[3, 4] - 
   (\[Sigma][x[2, 4]][\[Beta], d\[Delta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 2]][d\[Alpha], d\[Beta]]*
     \[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*\[Sigma][x[4, 1]][\[Delta], 
      d\[Alpha]]*\[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]]*
     \[Sigma][x[2, 1], x[1, 4]][d\[Beta], d\[Delta]])/xx[1, 4] - 
   (\[Sigma][x[2, 1]][\[Beta], d\[Alpha]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]]*
     \[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]])/xx[3, 4] - 
   (2*\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] + 
   (2*\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] - 
   (\[Sigma][x[1, 4]][\[Alpha], d\[Delta]]*\[Sigma][x[4, 1]][\[Delta], 
      d\[Alpha]]*\[Sigma][x[2, 1], x[1, 3]][d\[Beta], d\[Gamma]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[1, 4] + 
   (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 1]][\[Delta], 
      d\[Alpha]]*\[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4], 
 T[27] -> (\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*\[Sigma][x[3, 2]][\[Gamma], 
      d\[Beta]]*\[Sigma][x[1, 2], x[2, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 3], x[3, 4]][\[Alpha], \[Delta]])/xx[2, 3] + 
   (\[Sigma][x[3, 2]][\[Gamma], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]])/xx[3, 4] - 
   (\[Sigma][x[2, 4]][\[Beta], d\[Delta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 2]][d\[Alpha], d\[Beta]]*
     \[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/xx[3, 4] - 
   (\[Sigma][x[2, 1]][\[Beta], d\[Alpha]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]]*
     \[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]])/xx[3, 4] - 
   (\[Sigma][x[1, 4]][\[Alpha], d\[Delta]]*\[Sigma][x[3, 2]][\[Gamma], 
      d\[Beta]]*\[Sigma][x[1, 2], x[2, 3]][d\[Alpha], d\[Gamma]]*
     \[Sigma][x[2, 3], x[3, 4]][\[Beta], \[Delta]])/xx[2, 3] - 
   (2*\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 2]][\[Delta], 
      d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] + 
   (2*\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*\[Sigma][x[4, 3]][\[Delta], 
      d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][d\[Alpha], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4] + 
   (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*\[Sigma][x[4, 1]][\[Delta], 
      d\[Alpha]]*\[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]]*
     \[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/xx[3, 4], 
 T[28] -> (2*\[Sigma][x[3, 2]][\[Gamma], d\[Beta]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]])/
    xx[3, 4] - (\[Sigma][x[2, 4]][\[Beta], d\[Delta]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 3], x[3, 2]][
      d\[Alpha], d\[Beta]]*\[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/
    xx[3, 4] + (\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*
     \[Sigma][x[4, 2]][\[Delta], d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/
    xx[3, 4] + (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*
     \[Sigma][x[4, 2]][\[Delta], d\[Beta]]*\[Sigma][x[1, 2], x[2, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/
    xx[2, 4] - (3*\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*
     \[Sigma][x[4, 2]][\[Delta], d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/
    xx[3, 4] + (2*\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/
    xx[3, 4] + (2*\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*
     \[Sigma][x[4, 1]][\[Delta], d\[Alpha]]*\[Sigma][x[2, 3], x[3, 4]][
      d\[Beta], d\[Delta]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/
    xx[3, 4] + (\[Sigma][x[3, 1]][\[Gamma], d\[Alpha]]*
     \[Sigma][x[4, 2]][\[Delta], d\[Beta]]*\[Sigma][x[1, 4], x[4, 2]][
      \[Alpha], \[Beta]]*\[Sigma][x[3, 2], x[2, 4]][d\[Gamma], d\[Delta]])/
    xx[2, 4], T[29] -> (\[Sigma][x[2, 4]][\[Beta], d\[Delta]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 2], x[2, 3]][
      \[Alpha], \[Gamma]]*\[Sigma][x[1, 4], x[4, 2]][d\[Alpha], d\[Beta]])/
    xx[2, 4] - (\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*
     \[Sigma][x[3, 4]][\[Gamma], d\[Delta]]*\[Sigma][x[1, 2], x[2, 4]][
      \[Alpha], \[Delta]]*\[Sigma][x[1, 4], x[4, 2]][d\[Alpha], d\[Beta]])/
    xx[2, 4] + (2*\[Sigma][x[3, 2]][\[Gamma], d\[Beta]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]])/
    xx[3, 4] - (2*\[Sigma][x[2, 4]][\[Beta], d\[Delta]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 3], x[3, 2]][
      d\[Alpha], d\[Beta]]*\[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/
    xx[3, 4] + (2*\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*
     \[Sigma][x[4, 2]][\[Delta], d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/
    xx[3, 4] - (\[Sigma][x[2, 1]][\[Beta], d\[Alpha]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 4], x[4, 3]][
      \[Alpha], \[Gamma]]*\[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]])/
    xx[3, 4] - (\[Sigma][x[2, 1]][\[Beta], d\[Alpha]]*
     \[Sigma][x[3, 4]][\[Gamma], d\[Delta]]*\[Sigma][x[1, 2], x[2, 4]][
      \[Alpha], \[Delta]]*\[Sigma][x[2, 4], x[4, 3]][d\[Beta], d\[Gamma]])/
    xx[2, 4] - (4*\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*
     \[Sigma][x[4, 2]][\[Delta], d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/
    xx[3, 4] + (3*\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/
    xx[3, 4] + (2*\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*
     \[Sigma][x[4, 1]][\[Delta], d\[Alpha]]*\[Sigma][x[2, 3], x[3, 4]][
      d\[Beta], d\[Delta]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/
    xx[3, 4], T[30] -> (u*\[Sigma][x[3, 2]][\[Gamma], d\[Beta]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]])/
    xx[3, 4] - (v*\[Sigma][x[3, 2]][\[Gamma], d\[Beta]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]])/
    xx[3, 4] + (\[Sigma][x[2, 4]][\[Beta], d\[Delta]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 3], x[3, 2]][
      d\[Alpha], d\[Beta]]*\[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/
    xx[3, 4] - (\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*
     \[Sigma][x[4, 2]][\[Delta], d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/
    xx[3, 4] + (\[Sigma][x[2, 1]][\[Beta], d\[Alpha]]*
     \[Sigma][x[3, 4]][\[Gamma], d\[Delta]]*\[Sigma][x[1, 3], x[3, 4]][
      \[Alpha], \[Delta]]*\[Sigma][x[2, 1], x[1, 3]][d\[Beta], d\[Gamma]])/
    xx[1, 3] + (\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*
     \[Sigma][x[3, 1]][\[Gamma], d\[Alpha]]*\[Sigma][x[1, 3], x[3, 4]][
      \[Alpha], \[Delta]]*\[Sigma][x[2, 1], x[1, 4]][d\[Beta], d\[Delta]])/
    xx[1, 3] + (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*
     \[Sigma][x[4, 2]][\[Delta], d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/
    xx[3, 4] - (u*\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*
     \[Sigma][x[4, 2]][\[Delta], d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/
    xx[3, 4] + (v*\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*
     \[Sigma][x[4, 2]][\[Delta], d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/
    xx[3, 4] + (u*\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/
    xx[3, 4] - (v*\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/
    xx[3, 4] + (v*\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*
     \[Sigma][x[4, 1]][\[Delta], d\[Alpha]]*\[Sigma][x[2, 1], x[1, 4]][
      d\[Beta], d\[Delta]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/
    xx[1, 4] - (v*\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*
     \[Sigma][x[4, 1]][\[Delta], d\[Alpha]]*\[Sigma][x[2, 3], x[3, 4]][
      d\[Beta], d\[Delta]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/
    xx[3, 4] + (\[Sigma][x[3, 1]][\[Gamma], d\[Alpha]]*
     \[Sigma][x[4, 2]][\[Delta], d\[Beta]]*\[Sigma][x[1, 3], x[3, 2]][
      \[Alpha], \[Beta]]*\[Sigma][x[3, 1], x[1, 4]][d\[Gamma], d\[Delta]])/
    xx[1, 3] - (v*\[Sigma][x[3, 1]][\[Gamma], d\[Alpha]]*
     \[Sigma][x[4, 2]][\[Delta], d\[Beta]]*\[Sigma][x[1, 4], x[4, 2]][
      \[Alpha], \[Beta]]*\[Sigma][x[3, 1], x[1, 4]][d\[Gamma], d\[Delta]])/
    xx[1, 4], T[31] -> (v*\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*
     \[Sigma][x[3, 4]][\[Gamma], d\[Delta]]*\[Sigma][x[1, 2], x[2, 4]][
      \[Alpha], \[Delta]]*\[Sigma][x[1, 3], x[3, 2]][d\[Alpha], d\[Beta]])/
    xx[2, 3] - (\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*
     \[Sigma][x[3, 4]][\[Gamma], d\[Delta]]*\[Sigma][x[1, 2], x[2, 4]][
      \[Alpha], \[Delta]]*\[Sigma][x[1, 4], x[4, 2]][d\[Alpha], d\[Beta]])/
    xx[2, 4] + (\[Sigma][x[3, 2]][\[Gamma], d\[Beta]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]])/
    xx[3, 4] - (u*\[Sigma][x[3, 2]][\[Gamma], d\[Beta]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]])/
    xx[3, 4] - (v*\[Sigma][x[3, 2]][\[Gamma], d\[Beta]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[1, 4], x[4, 2]][\[Alpha], \[Beta]])/
    xx[3, 4] - (\[Sigma][x[2, 4]][\[Beta], d\[Delta]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 3], x[3, 2]][
      d\[Alpha], d\[Beta]]*\[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/
    xx[3, 4] + (v*\[Sigma][x[2, 4]][\[Beta], d\[Delta]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 3], x[3, 2]][
      d\[Alpha], d\[Beta]]*\[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/
    xx[3, 4] + (\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*
     \[Sigma][x[4, 2]][\[Delta], d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/
    xx[3, 4] - (u*\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*
     \[Sigma][x[4, 2]][\[Delta], d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/
    xx[3, 4] - (v*\[Sigma][x[2, 3]][\[Beta], d\[Gamma]]*
     \[Sigma][x[4, 2]][\[Delta], d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[1, 4], x[4, 3]][\[Alpha], \[Gamma]])/
    xx[3, 4] - (v*\[Sigma][x[2, 1]][\[Beta], d\[Alpha]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 2], x[2, 3]][
      \[Alpha], \[Gamma]]*\[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]])/
    xx[2, 3] - (\[Sigma][x[2, 1]][\[Beta], d\[Alpha]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 4], x[4, 3]][
      \[Alpha], \[Gamma]]*\[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]])/
    xx[3, 4] + (v*\[Sigma][x[2, 1]][\[Beta], d\[Alpha]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 4], x[4, 3]][
      \[Alpha], \[Gamma]]*\[Sigma][x[2, 3], x[3, 4]][d\[Beta], d\[Delta]])/
    xx[3, 4] - (2*\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*
     \[Sigma][x[4, 2]][\[Delta], d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/
    xx[3, 4] + (u*\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*
     \[Sigma][x[4, 2]][\[Delta], d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/
    xx[3, 4] + (2*v*\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*
     \[Sigma][x[4, 2]][\[Delta], d\[Beta]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/
    xx[3, 4] + (2*\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/
    xx[3, 4] - (u*\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/
    xx[3, 4] - (2*v*\[Sigma][x[1, 2]][\[Alpha], d\[Beta]]*
     \[Sigma][x[4, 3]][\[Delta], d\[Gamma]]*\[Sigma][x[1, 3], x[3, 4]][
      d\[Alpha], d\[Delta]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/
    xx[3, 4] + (\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*
     \[Sigma][x[4, 1]][\[Delta], d\[Alpha]]*\[Sigma][x[2, 3], x[3, 4]][
      d\[Beta], d\[Delta]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/
    xx[3, 4] - (u*\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*
     \[Sigma][x[4, 1]][\[Delta], d\[Alpha]]*\[Sigma][x[2, 3], x[3, 4]][
      d\[Beta], d\[Delta]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/
    xx[3, 4] - (v*\[Sigma][x[1, 3]][\[Alpha], d\[Gamma]]*
     \[Sigma][x[4, 1]][\[Delta], d\[Alpha]]*\[Sigma][x[2, 3], x[3, 4]][
      d\[Beta], d\[Delta]]*\[Sigma][x[2, 4], x[4, 3]][\[Beta], \[Gamma]])/
    xx[3, 4]}


==> anc/c_coefficients.txt <==
c[u,u] = (-(4/v^2)+4/v+(4 u)/v) T[1]+(-1-1/u+2 u-4/v^2-(2 u^2)/v^2+(2 u)/v+v/u) T[2]+(1-1/u+u+u/v^2+u^2/v^2-2/v-(2 u)/v-u^2/v-(3 v)/u) T[3]+(-2 u-(2 u)/v^2) T[4]+(1+1/u+u/v^2+u^2/v^2-u/v-v/u) T[5]+(2 T[6])/v+(-2 u-(4 u)/v^2) T[8]+(-2 u+4/v^2+u/v^2+u^2/v^2-u/v) T[9]+(-u+4/v+u/v+u^2/v) T[11]+(2 T[12])/v+(1+(2 u)/v^2) T[13]+(1+1/u-v/u) T[14]+(1+5/(2 u)-u+5/v^2+1/(2 u v^2)-(3 u)/(2 v^2)+(2 u^2)/v^2+3/v-2/(u v)-(2 u)/v+u^2/v-v/u) T[15]+(-(2/v)-u/v) T[16]+(-(2/v)-u/v) T[17]+(2 u+4/v^2+(3 u)/v^2-u^2/v^2+(2 u^3)/v^2-4/v-(2 u)/v-(3 u^2)/v) T[18]+(-2-4 u+4/v^2-u/v^2+u^2/v^2-u/v+5 v+(2 v)/u-(2 v^2)/u) T[19]+(-(2/v^2)-u/v^2-u^2/v^2+u/v) T[20]+(-2-2 u+5 v+(2 v)/u-(2 v^2)/u) T[21]+(1+1/u+4 u+4/v^2+u/v^2+(2 u^2)/v^2+(3 u^3)/v^2-(4 u)/v-(4 u^2)/v-v/u) T[22]+(-(2/v^2)-u/v^2-u^2/v^2+u/v) T[23]+(-1-1/u-2/v^2-u/v^2-u^2/v^2+u/v+v/u) T[24]+(2+3/(2 u)+3/v^2+1/(2 u v^2)+u/(2 v^2)-7/v-2/(u v)-(3 u)/v) T[25]+(-(2/v)-u/v) T[26]+(2/v+u/v) T[27]+(1+1/u-2 u+4/v^2+u/v^2+u^2/v^2-u/v-v/u) T[28]+(4/v^2+u/v^2+u^2/v^2-u/v) T[29]+(-(2/v^2)-u/v^2-u^2/v^2+u/v) T[30]-(4 T[31])/v^2;

c[v,v] = (-4-4/v) T[1]+(-(2/v)+(2 u)/v-v/u^2+v/u-v^2/u^2) T[2]+(u+1/v-u/v+v+(5 v)/u^2-v/u+(3 v^2)/u^2) T[3]+(1+1/v-u/v+v/u^2-v/u+v^2/u^2) T[5]+(2 v T[6])/u^2+2 u T[8]+(1+1/v-u/v+2 v) T[9]+(1-u-v) T[11]-2 v T[12]-(v T[13])/u+(-2+v/u^2-v/u+v^2/u^2) T[14]+(2+1/u^2-1/u-u+7/(2 v)+1/(2 u^2 v)-2/(u v)-(2 u)/v-v-v/(2 u^2)-v/u+v^2/u^2) T[15]+T[16]+T[17]+(2 u+1/v-u^2/v+2 v) T[18]+(-1+1/v-u/v+2 v-v^2/u^2-(4 v^2)/u+(3 v^3)/u^2) T[19]+(-1-1/v+u/v) T[20]+(2 v-v^2/u^2-(4 v^2)/u+(3 v^3)/u^2) T[21]+(-(2/u)+5 u+3/v-u/v-(2 u^2)/v-6 v+v/u^2-v/u+v^2/u^2) T[22]+(-1-1/v+u/v) T[23]+(1-1/v+u/v-v/u^2+v/u-v^2/u^2) T[24]+(3+3/u^2-1/u+3/(2 v)+1/(2 u^2 v)-2/(u v)-(7 v)/(2 u^2)-(2 v)/u) T[25]+T[26]-T[27]+(-1+1/v-u/v+2 v+v/u^2-v/u+v^2/u^2) T[28]+(-1+1/v-u/v) T[29]+(-1-1/v+u/v) T[30]+(2-2/u^2) T[31];

c[u,v] = (-4-4/v^2+(4 u)/v^2+8/v+(4 u)/v) T[1]+(-3-1/u^2+2/u+4 u-2/v^2+(4 u)/v^2-(2 u^2)/v^2+4/v+(4 u)/v+4 v+(2 v)/u^2+(2 v)/u-v^2/u^2) T[2]+(4-1/u^2-4/u+2 u+1/v^2-(2 u)/v^2+u^2/v^2-3/v-u^2/v-v-(2 v)/u^2-(4 v)/u+(3 v^2)/u^2) T[3]+(2+1/u^2-2/u+1/v^2-(2 u)/v^2+u^2/v^2-2/v-(2 u)/v-(2 v)/u^2-(2 v)/u+v^2/u^2) T[5]+(1-2 u+1/v^2-(2 u)/v^2+u^2/v^2-2/v-(2 u)/v+2 v) T[9]+(-2-2 u+1/v-(2 u)/v+u^2/v+v) T[11]+(1-3/u-v/u) T[13]+(1+1/u^2-2/u-(2 v)/u^2-(2 v)/u+v^2/u^2) T[14]+(2+9/(2 u^2)+1/(2 u)-2 u+11/(2 v^2)+1/(2 u^2 v^2)-5/(2 u v^2)-(11 u)/(2 v^2)+(2 u^2)/v^2-7/(2 v)-5/(2 u^2 v)+2/(u v)-(7 u)/v+u^2/v+v-(7 v)/(2 u^2)-(2 v)/u+v^2/u^2) T[15]+(1-3/v-u/v) T[16]+(1-3/v-u/v) T[17]+(2+1/v^2-u/v^2-u^2/v^2+u^3/v^2-3/v-(2 u)/v-u^2/v) T[18]+(1+2/u-2 u+1/v^2-(2 u)/v^2+u^2/v^2-2/v-(2 u)/v+3 v+(2 v)/u^2-v/u-(4 v^2)/u^2-(3 v^2)/u+(2 v^3)/u^2) T[19]+(-1-1/v^2+(2 u)/v^2-u^2/v^2+2/v+(2 u)/v) T[20]+(2/u-2 u+3 v+(2 v)/u^2-v/u-(4 v^2)/u^2-(3 v^2)/u+(2 v^3)/u^2) T[21]+(5+1/u^2-2/u+5 u+3/v^2-(4 u)/v^2-u^2/v^2+(2 u^3)/v^2-7/v-(8 u)/v-(3 u^2)/v-4 v-(2 v)/u^2-(2 v)/u+v^2/u^2) T[22]+(-1-1/v^2+(2 u)/v^2-u^2/v^2+2/v+(2 u)/v) T[23]+(-2-1/u^2+2/u-1/v^2+(2 u)/v^2-u^2/v^2+2/v+(2 u)/v+(2 v)/u^2+(2 v)/u-v^2/u^2) T[24]+(5+7/(2 u^2)-7/(2 u)+7/(2 v^2)+1/(2 u^2 v^2)-5/(2 u v^2)-(3 u)/(2 v^2)-13/(2 v)-5/(2 u^2 v)+2/(u v)-(3 u)/v-(3 v)/(2 u^2)-(2 v)/u) T[25]+(1-3/v-u/v) T[26]+(-1+3/v+u/v) T[27]+(2+1/u^2-2/u-2 u+1/v^2-(2 u)/v^2+u^2/v^2-2/v-(2 u)/v+2 v-(2 v)/u^2-(2 v)/u+v^2/u^2) T[28]+(1+1/v^2-(2 u)/v^2+u^2/v^2-2/v-(2 u)/v) T[29]+(-1-1/v^2+(2 u)/v^2-u^2/v^2+2/v+(2 u)/v) T[30];

c[0] = (4/(u v^3)-4/(u v^2)) T[1]+(-(1/u^3)-2/u^2-2/v^3+2/(u v^3)+2/v^2+1/(u^2 v^2)-4/(u v^2)+1/(u^3 v)-2/(u^2 v)+2/(u v)) T[2]+(3/u^3-4/u^2+1/v^3-1/(u v^3)+1/v^2-2/(u^2 v^2)+2/(u v^2)+1/(u^3 v)+4/(u^2 v)) T[3]+(1/u^3+1/v^3-1/(u v^3)+1/(u v^2)-1/(u^3 v)+1/(u^2 v)) T[5]+(-(1/u^2)+2/(u^2 v)-1/(u v)) T[6]+(-(2/v^2)+2/(u v^2)) T[7]+(3/v^2-2/(u v^2)-1/(u v)) T[8]+(1/v^3-1/(u v^3)+1/(u v^2)) T[9]+(-(2/(u^2 v))+2/(u v)) T[10]+(1/u^2+1/v^2-1/(u v^2)-1/(u^2 v)+1/(u v)) T[11]+(1/u^2-1/(u v)) T[12]+T[13]/(u^2 v)+(1/u^3-1/(u^2 v^2)-1/(u^3 v)+2/(u^2 v)) T[14]+(1/u^3+3/u^2+2/v^3-1/(2 u^3 v^3)+2/(u^2 v^3)-7/(2 u v^3)+1/v^2+2/(u^3 v^2)-11/(u^2 v^2)+3/(u v^2)-5/(2 u^3 v)+2/(u^2 v)-1/(u v)) T[15]+(-(1/u^2)+1/(u v^2)+1/(u v)) T[16]+(-(1/u^2)+1/(u v^2)+1/(u v)) T[17]+(-(1/(u v^3))+u/v^3-12/v^2+7/(u v^2)+1/(u v)) T[18]+(-(2/u^3)-5/u^2+1/v^3-1/(u v^3)-2/v^2+1/(u^2 v^2)+1/(u v^2)+1/(u^2 v)+(2 v)/u^3) T[19]+(-(1/v^3)+1/(u v^3)+1/(u^2 v^2)-2/(u v^2)) T[20]+(-(2/u^3)-5/u^2-2/v^2+2/(u v^2)+(2 v)/u^3) T[21]+(1/u^3+2/u^2+1/v^3-3/(u v^3)+(2 u)/v^3-6/v^2-1/(u^2 v^2)+4/(u v^2)-1/(u^3 v)+2/(u^2 v)-1/(u v)) T[22]+(-(1/v^3)+1/(u v^3)+1/(u^2 v^2)-2/(u v^2)) T[23]+(-(1/u^3)-1/v^3+1/(u v^3)+1/(u^3 v)-2/(u^2 v)) T[24]+(1/u^2-1/(2 u^3 v^3)+2/(u^2 v^3)-3/(2 u v^3)-2/v^2+2/(u^3 v^2)-8/(u^2 v^2)+5/(u v^2)-3/(2 u^3 v)+1/(u v)) T[25]+(1/u^2+1/(u v^2)-1/(u v)) T[26]+(-(1/u^2)-1/(u v^2)+1/(u v)) T[27]+(1/u^3+1/v^3-1/(u v^3)-1/(u^2 v^2)+1/(u v^2)-1/(u^3 v)+2/(u^2 v)) T[28]+(1/v^3-1/(u v^3)-1/(u^2 v^2)+1/(u v^2)+1/(u^2 v)) T[29]+(-(1/v^3)+1/(u v^3)-1/(u^2 v^2)) T[30];


==> anc/readme.txt <==
// // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // 
// // // // // "From correlation functions to event shapes in QCD", // // // // // // // // // // // //  
// // // // //    D. Chicherin, J.M. Henn, E. Sokatchev, K. Yan     // // // // // // // // // // // // 
// // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // 

All ancillary files are MATHEMATICA readable.

// // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // 
File T_tensors.txt:
// // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // 

Parity-even conformal tensors T[1],...,T[31] are defined in T_tensors.txt. 
They appear in expression for the one-loop correlator of four electromagnetic currents, eq. 3.25.

u,v are cross-ratios. 

xx[i,j] denotes $x_{ij}^2$;

\[Sigma][x[i, j]][\[Alpha], d\[Beta]] denotes $(x_{ij})_{\alpha\dot\beta}$;

\[Sigma][x[i, k], x[k, j]][\[Alpha], \[Beta]] denotes $(x_{ik} \tilde x_{kj})_{\alpha\beta}$;

\[Sigma][x[i, k], x[k, j]][d\[Alpha], d\[Beta]] denotes $(\tilde x_{ik} x_{kj})_{\dot\alpha\dot\beta}$.


// // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // 
File c_coefficients.txt:
// // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // // //

Rational coefficients c[u,u], c[u,v], c[v,v], c[0] are defined in c_coefficients.txt. 
They appear in expression for the one-loop correlator of four electromagnetic currents, eq. 3.25.
 
c[u,u] denotes $\sum_I c_{uu}^{(I)}(u,v) T_I$
c[v,v] denotes $\sum_I c_{vv}^{(I)}(u,v) T_I$
c[u,v] denotes $\sum_I c_{uu}^{(I)}(u,v) T_I$
c[0] denotes $\sum_I c_{0}^{(I)}(u,v) T_I$

u,v are cross-ratios. T[1],...,T[31] are defined in T_tensors.txt

